First-Order Bilevel Topology Optimization for Fast Mechanical Design

Topology Optimization (TO), which maximizes structural robustness under material weight constraints, is becoming an essential step for the automatic design of mechanical parts. However, existing TO algorithms use the Finite Element Analysis (FEA) that requires massive computational resources. We present a novel TO algorithm that incurs a much lower iterative cost. Unlike conventional methods that require exact inversions of large FEA system matrices at every iteration, we reformulate the problem as a bilevel optimization that can be solved using a first-order algorithm and only inverts the system matrix approximately. As a result, our method incurs a low iterative cost, and users can preview the TO results interactively for fast design updates. Theoretical convergence analysis and numerical experiments are conducted to verify our effectiveness. We further discuss extensions to use high-performance preconditioners and fine-grained parallelism on the Graphics Processing Unit (GPU).

==> figs/profileDConvergeHistory.py <==
import matplotlib.pyplot as plt
import pickle,copy,math
import numpy as np

font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 15}
plt.rc('font', **font)

from operator import sub
def get_aspect(ax):
    # Total figure size
    figW, figH = ax.get_figure().get_size_inches()
    # Axis size on figure
    _, _, w, h = ax.get_position().bounds
    # Ratio of display units
    disp_ratio = (figH * h) / (figW * w)
    # Ratio of data units
    # Negative over negative because of the order of subtraction
    data_ratio = sub(*ax.get_ylim()) / sub(*ax.get_xlim())
    return disp_ratio / data_ratio

def parseError(path,nrCell):
    time=[]
    lowLevel=[]
    highLevel=[]
    energy=[]
    file=open(path,'r')
    lines=file.readlines()
    for line in lines:
        terms=[t.replace('\n','') for t in line.split(' ') if t!='']
        for i in range(len(terms)):
            if terms[i]=='elapsedTime=':
                time.append(float(terms[i+1]))
            if terms[i]=='lowLevelErr=':
                lowLevel.append(float(terms[i+1])/math.sqrt(nrCell))
            if terms[i]=='relDifferenceCellwise=':
                highLevel.append(float(terms[i+1]))
            if terms[i]=='energy=':
                energy.append(float(terms[i+1]))
    return time,lowLevel,highLevel,energy

if __name__=='__main__':
    time, lowLevel, highLevel, energy =parseError('CantileverBilevel2D(0)(0.001000)/output.txt',64*128)
    time2,lowLevel2,highLevel2,energy2=parseError('CantileverBilevel2D(5)(0.250000)/output.txt',64*128)
    time3,lowLevel3,highLevel3,energy3=parseError('CantileverBilevel2D(20)(0.250000)/output.txt',64*128)
    
    #a hack of alignment
    delta=time2[0]-time[0]
    time2=[t-delta for t in time2]
    #plot log of energy
    plt.ylabel('$\log[l(v_k)]$')
    plt.xlabel('Elapsed Time (s)')
    plt.plot(time,[math.log(e) for e in energy]  ,label='Algorithm 1, $\\alpha_0$=0.001')
    plt.plot(time2,[math.log(e) for e in energy2],label='D=5, $\\alpha_0$=0.25')
    plt.plot(time3,[math.log(e) for e in energy3],label='D=20, $\\alpha_0$=0.25')
    plt.grid()
    plt.legend()
    plt.xlim(0,600)
    plt.yticks(np.arange(7,15,step=1))
    plt.axes().set_aspect(get_aspect(plt.axes())*0.5)
    plt.savefig('CantileverD.pdf',bbox_inches='tight')
    plt.show()
